Graph-based Detection of Multiuser Impulse Radio Systems

Impulse-Radio (IR) is a wideband modulation technique that can support multiple users by employing random Time-Hopping (TH) combined with repeated transmissions. The latter is aimed at alleviating the impact of collisions. This work employs a graphical model for describing the multiuser system which, in turn, facilitates the inclusion of general coding schemes. Based on factor graph representation of the system, several iterative multiuser detectors are presented. These detectors are applicable for any binary linear coding scheme. The performance of the proposed multiuser detectors is evaluated via simulations revealing large gains with low complexity.

==> python_graphs/ber_users_all_snr10/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "(SNR=='10') or (SNR=='10.0')"
header = ''
filename_str = 'ber_users_all_snr10'

graphs_param = ['TestName']
X_name = 'K'
Y_name = 'Ber'
styles = ['bo-','g^-','rv-' ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(Y_name)
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/ber_users_all_snr20/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "(SNR=='20') or (SNR=='20.0')"
header = ''
filename_str = 'ber_users_all_snr20'

graphs_param = ['TestName']
X_name = 'K'
Y_name = 'Ber'
styles = ['bo-','g^-','rv-' ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/ber_users_all_snr5/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "(SNR=='5') or (SNR=='5.0')"
header = ''
filename_str = 'ber_users_all_snr5'

graphs_param = ['TestName']
X_name = 'K'
Y_name = 'Ber'
styles = ['bo-','g^-','rv-' ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/blinking_reciver_sim_11user/extra_point.py <==
PI = 3.1459

def azeret(n):
    result = 1;
    for i in range(2,n+1):
        result = result * i;

    return result;     

def entropy (x):
    return -x*log(x)-(1-x)*log(1-x)

def erfc(x,i=40):
    result = 0;

    sum_i = 0
    for sum_i in range(i):
        result = result + ((-1.0)**sum_i)*(x**(2*sum_i+1))/(azeret(sum_i)*(2*sum_i+1));

    return 1.0 - ( result * 2 / (PI**0.5));

def ber(snr):
    return  0.5 * erfc( 10**(1.0*snr/20) )
        
k = 11
nc = 20
erase = 1-(1-(1.0/20))**(k-1)
Cbiawgn = 0.5
C = Cbiawgn*(1-erase)


# removed beacuse wrong value - theortical capacity is incorrect
#extra_y_val = [10**-6,10**-4]
#extra_x_val = [C,C]
#semilog_line = semilog_line + ",extra_x_val,extra_y_val,'" +"k|--"+"'"
#legend_line = legend_line + ",'SNR=0.2 capacity'"


extra_x_val2 = array([0.5])
extra_y_val2 = array([10**(-5.2)])
MIN_MIN_Y = 10**-6

semilog_line = semilog_line + ",extra_x_val2,extra_y_val2,'" +styles[i+5]+"'"
legend_line = legend_line + ",'ldpc SNR=2.5'"



==> python_graphs/blinking_reciver_sim_11user/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((TestName.find('blinking_receiver')!=-1)) and (K=='11') and (Nc=='20')"
header = 'Blinking Receiver , 11 users , Nc=20'
filename_str = 'blinking_reciver_sim_11user'
# (Remarks.find)
graphs_param = ['SNR']
X_name = 'Rate'
Y_name = 'Ber'
styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.3,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(string.upper(Y_name))
#fig[0].figure.set_size_inches(15,10)
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.1,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
#axis((0.050000000000000003, 0.35000000000000003, 1.0000000000000001e-005, 1.0))
savefig(filename_str+".eps")
show()
#legend(('original blink','1 iteration basic','1 iteration')) #'new blink','iteration'))
#show()


==> python_graphs/blinking_reciver_sim_3user/extra_point.py <==
PI = 3.1459

def azeret(n):
    result = 1;
    for i in range(2,n+1):
        result = result * i;

    return result;     

def entropy (x):
    return -x*log(x)-(1-x)*log(1-x)

def erfc(x,i=40):
    result = 0;

    sum_i = 0
    for sum_i in range(i):
        result = result + ((-1.0)**sum_i)*(x**(2*sum_i+1))/(azeret(sum_i)*(2*sum_i+1));

    return 1.0 - ( result * 2 / (PI**0.5));

def ber(snr):
    return  0.5 * erfc( 10**(1.0*snr/20) )
        
k = 3
nc = 20
erase = 1-(1-(1.0/20))**(k-1)
Cbiawgn = 0.5
C = Cbiawgn*(1-erase)

# removed beacuse wrong value - theortical capacity is incorrect
#extra_y_val = [10**-6,10**-4]
#extra_x_val = [C,C]
#semilog_line = semilog_line + ",extra_x_val,extra_y_val,'" +"k|--"+"'"
#legend_line = legend_line + ",'SNR=0.2 capacity'"


extra_x_val1 = array([0.8])
extra_y_val1 = array([10**(-4)])
semilog_line = semilog_line + ",extra_x_val1,extra_y_val1,'" +styles[i+6]+"'"
legend_line = legend_line + ",'ldpc SNR=4'"

extra_x_val2 = array([0.5])
extra_y_val2 = array([10**(-5)])
semilog_line = semilog_line + ",extra_x_val2,extra_y_val2,'" +styles[i+5]+"'"
legend_line = legend_line + ",'ldpc SNR=-1.25'"

MIN_MIN_Y = 10**-6


==> python_graphs/blinking_reciver_sim_3user/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((TestName.find('blinking_receiver')!=-1)) and (K=='3') and (Nc=='20')"
header = 'Blinking Receiver , 3 users , Nc=20'
filename_str = 'blinking_reciver_sim_3user'
# (Remarks.find)
graphs_param = ['SNR']
X_name = 'Rate'
Y_name = 'Ber'
styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 18,'ytick.labelsize': 18,\
          'legend.fontsize':14 ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.3,'legend.loc': 'best', 'legend.axespad': 0.01, \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(string.upper(Y_name))
#fig[0].figure.set_size_inches(15,10)
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.1,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
#axis((0.050000000000000003, 0.35000000000000003, 1.0000000000000001e-005, 1.0))
savefig(filename_str+".eps")
show()
#legend(('original blink','1 iteration basic','1 iteration')) #'new blink','iteration'))
#show()


==> python_graphs/capacity_fg3_repetions_15_user/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((K=='15') and (Nc=='20'))"
header = ''
filename_str = 'repetition_code_fg3_iterative_compare_15users'

graphs_param = ['TestName','SNR']
X_name = 'Rate'
Y_name = 'Ber'
styles = ['bo-','b^--','bv-.','bs:', \
          'go-','g^--','gv-.','gs:', \
          'ro-','r^--','rv-.','rs:'  ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.7, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':10,'lines.linewidth': 1.3,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/capacity_fg3_repetions_25_user/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((K=='25') and (Nc=='20'))"
header = ''
filename_str = 'repetition_code_fg3_iterative_compare_25users'

graphs_param = ['TestName','SNR']
X_name = 'Rate'
Y_name = 'Ber'
styles = ['bo-','b^--','bv-.','bs:', \
          'go-','g^--','gv-.','gs:', \
          'ro-','r^--','rv-.','rs:'  ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.7, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':10,'lines.linewidth': 1.3,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/capacity_fg3_repetions_3_user/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((K=='3') and (Nc=='20'))"
header = ''
filename_str = 'repetition_code_fg3_iterative_compare_3users'

graphs_param = ['TestName','SNR']
X_name = 'Rate'
Y_name = 'Ber'
styles = ['bo-','b^--','bv-.','bs:', \
          'go-','g^--','gv-.','gs:', \
          'ro-','r^--','rv-.','rs:'  ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.7, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':10,'lines.linewidth': 1.3,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/eb_n0_dummy_repetions/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((TestName.find('dummy_iterative')!=-1))"
header = ''
filename_str = 'eb_n0_dummy_repetions'

graphs_param = ['K']
X_name = 'SNR'
Y_name = 'Ber'
styles = ['bo-','b^-','b>-','bx-','bs-', \
          'go-','g^-','gx-','gs-', \
          'ro-','r^-','rx-','rs-'  ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel("Eb/N0")
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/eb_n0_fg3_repetions/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((TestName.find('fg3_iterative')!=-1))"
header = ''
filename_str = 'eb_n0_fg3_repetions'

graphs_param = ['K']
X_name = 'SNR'
Y_name = 'Ber'
styles = ['bo-','b^-','b>-','bx-','bs-', \
          'go-','g^-','gx-','gs-', \
          'ro-','r^-','rx-','rs-'  ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel("Eb/N0")
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/eb_n0_fg3gh_ldpc/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((TestName.find('fg3_gh_iterative')!=-1)) or ((TestName.find('dummy_iterative')!=-1)) "
header = ''
filename_str = 'eb_n0_fg3gh_ldpc'

graphs_param = ['TestName','K']
X_name = 'SNR'
Y_name = 'Ber'
styles = ['bo-','b^-','b>-','bx-','bs-', \
          'go-','g^-','gx-','gs-', \
          'ro-','r^-','rx-','rs-'  ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
print simutil.test_list
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel("Eb/N0")
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/eb_n0_repetition_compare/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "((TestName.find('fg3_gh_iterative')!=-1) or (TestName.find('fg3_iterative')!=-1)) and " + \
             "((K=='3') or (K=='10') or (K=='30'))"
header = ''
filename_str = 'eb_n0_repetions_compare'

graphs_param = ['K','TestName']
X_name = 'SNR'
Y_name = 'Ber'
styles = ['b^-','bv-','b<-','b>-','bo-','bs-', \
          'go-','g^-','gx-','gs-', \
          'ro-','r^-','rx-','rs-'  ]

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel("Eb/N0")
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/fg3_gh_simulations/de_fg3gh_highsnr.py <==
i2v_calc = []

import math
from pylab import *

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_eta(k,j):
    # calc the prob that k transmiting users (+-1) will add to a value of j
    #print "---------------"
    #print k,j
    if k<abs(j):
        return 0
    else:
        x_ = abs(j)
        if (0.5*k-k/2) == (0.5*x_-x_/2):
            a = 0.5 * (x_ + k)
            #print a
            return choose_d_of_n(a,k)
        else:
            return 0

def calc_rho(k,y,err_std):
    # calc the prob that k transmiting users (+-1) and noise will add to a value of y
    sum = 0
    for j in range(-k,k+1):
        eta = calc_eta(k,abs(j))
        sum += eta * (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((y-j)**2))/(2*(err_std**2)))
        #print eta,j,y
    #print k , y , sum
    #print "--------------"
    return sum

def calc_llr_k(k,y,err_std=0.001):
    #print calc_rho(k-1,y-1,err_std)
    #print calc_rho(k-1,y+1,err_std)
    return math.log(calc_rho(k-1,y-1,err_std)/calc_rho(k-1,y+1,err_std))

def calc_e(k,K,Nc,xin):
    sum = 0
    for k_ in range(k,K+1):
        p_k_ =  choose_d_of_n(k_,K) * ((1.0/Nc)**k_) * ((1.0-(1.0/Nc))**(K-k_))
        sum += p_k_*choose_d_of_n(k_-k,k_)*(xin**k)*((1-xin)**(k_-k))
    return sum

def calc_next_x(u,K,Nc,Dv,Dc):
    x = u**Dv
    r = 0
    for k in range (1,K):
        #print calc_e(k,K-1,Nc,x)
        r += calc_e(k,K-1,Nc,x) * (1.0-( 2**(-k)  ))
    i2v_calc.append(r)
    v = r*(u**(Dv-1))
    nextu = 1-((1-v)**(Dc-1))
    #print r
    #print "-----"
    return nextu

Dc = 10
Dv = 5
Nc = 20 # number of chips
K  = 12   # number of users
SNR = 20    

Pu = 1
N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

u = [1]
for i in range(20):
    u.append(calc_next_x(u[i],K,Nc,Dv,Dc))
#print u
print i2v_calc
sys.exit()

x_val = array(map(lambda x:1.0*x/100,range(-100*(K+2)*1,100*(K+2)*1)))
for k in range(1,K+1):
    subplot(2,K,k)
    pin = array(map(lambda x:calc_rho(k,x,ErrStd),x_val))
    plot(x_val,pin)

    subplot(2,K,k+K)
    llr = array(map(lambda x:calc_llr_k(k,x,ErrStd),x_val))
    plot(x_val,llr)
    #subplot(3,1,1)
    #llr = array(map(lambda x:calc_rho(k-1,x-1,ErrStd),x_val))
    #plot(x_val,llr)
    #subplot(3,1,2)
    #llr = array(map(lambda x:calc_rho(k-1,x+1,ErrStd),x_val))
    #plot(x_val,llr)
    #subplot(3,1,3)

show()





==> python_graphs/fg3_gh_simulations/extra_point.py <==
extra_y_val1 = [10**-4,10**-1]
extra_x_val1 = [32,32]

semilog_line = semilog_line + ",extra_x_val1,extra_y_val1,'" +"b--"+"'"
legend_line = legend_line + ",'dv=3 dc=6 user capacity'"

extra_y_val2 = [10**-4,10**-1]
extra_x_val2 = [21,21]

semilog_line = semilog_line + ",extra_x_val2,extra_y_val2,'" +"r--"+"'"
legend_line = legend_line + ",'dv=5 dc=10 user capacity'"

MIN_MIN_Y = 10**-3

==> python_graphs/fg3_gh_simulations/fg3_gh_decoder_log_creator.py <==

#########################Copy from simulations##########################################
import time
start_time = time.time()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
import numpy
from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_code_general_func
import code_functions

iterative3_code_general_func = reload(iterative3_code_general_func)
code_functions = reload(code_functions)

params_str = sys.argv[1]
#params_str = "{'K':1,'Nf':'d:\\code_rm.py','Nc':10,'SNR':0,'Itterations':0,'Repetions':12}"
params    = eval(params_str)
test_dir  = os.path.dirname(sys.argv[0])
test_name = os.path.split(sys.argv[0])[1].replace('.py','')
result_data = simutil.load_result_file(test_name)


##TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
CodeFile    = params['Nf']
cd          = code_functions.code(CodeFile)
Nf          = cd.n
Remarks     = params['Remarks']
Rate        = cd.k*1.0/cd.n
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 


#########################Copy from log analayze ##########################################
from pylab import *
import math
import sys

#execfile(r"log.txt")
log_file = open("log.txt")
l = "start"
all_data = []
while l!="":
    l = log_file.readline()
    if (l!=""):
        d = eval(l)
        if d["nt"]=="i2v":
            all_data.append(d)
log_file.close()

#data = filter(lambda x:x["nt"]=="i2v",log)
#del log
max_iter = max(map(lambda x:x['it'],all_data))
print max_iter
saf_vals = [10]
i2v_all = []
for saf in saf_vals:
    i2v = []
    for i in range(1,max_iter+1):
        data = filter(lambda x:x["it"]==i,all_data)
        vals = array(map(lambda x:x['vl'],data))
        i2v.append( 1.0*sum(abs(vals)<saf)/len(vals))
    i2v_all.append(i2v)

#data = filter(lambda x:x["net_type"]=="varnodes2inputnode",log)
#max_iter = max(map(lambda x:x['iteration'],data))
#print max_iter
#v2i = []
#for i in range(1,max_iter+1):
#    iter_data = filter(lambda x:x["iteration"]==i,data)
#    vals = map(lambda x:x['value'],iter_data)
#    vals = array(vals)
#    v2i.append( 1.0*sum(vals==0)/len(vals))


#################################################################
i2v_calc = []

import math
from pylab import *

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_eta(k,j):
    # calc the prob that k transmiting users (+-1) will add to a value of j
    #print "---------------"
    #print k,j
    if k<abs(j):
        return 0
    else:
        x_ = abs(j)
        if (0.5*k-k/2) == (0.5*x_-x_/2):
            a = 0.5 * (x_ + k)
            #print a
            return choose_d_of_n(a,k)
        else:
            return 0

def calc_rho(k,y,err_std):
    # calc the prob that k transmiting users (+-1) and noise will add to a value of y
    sum = 0
    for j in range(-k,k+1):
        eta = calc_eta(k,abs(j))
        sum += eta * (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((y-j)**2))/(2*(err_std**2)))
        #print eta,j,y
    #print k , y , sum
    #print "--------------"
    return sum

def calc_llr_k(k,y,err_std=0.001):
    #print calc_rho(k-1,y-1,err_std)
    #print calc_rho(k-1,y+1,err_std)
    return math.log(calc_rho(k-1,y-1,err_std)/calc_rho(k-1,y+1,err_std))

def calc_e(k,K,Nc,xin):
    sum = 0
    for k_ in range(k,K+1):
        p_k_ =  choose_d_of_n(k_,K) * ((1.0/Nc)**k_) * ((1.0-(1.0/Nc))**(K-k_))
        sum += p_k_*choose_d_of_n(k_-k,k_)*(xin**k)*((1-xin)**(k_-k))
    return sum

def calc_next_x(u,K,Nc,Dv,Dc):
    x = u**Dv
    r = 0
    for k in range (1,K):
        #print calc_e(k,K-1,Nc,x)
        r += calc_e(k,K-1,Nc,x) * (1.0-( 2**(-k)  ))
    i2v_calc.append(r)
    v = r*(u**(Dv-1))
    nextu = 1-((1-v)**(Dc-1))
    #print r
    #print "-----"
    return nextu

DvDc = [(eval(CodeFile[CodeFile.find("dv")+2]),eval(CodeFile[CodeFile.find("dc")+2:CodeFile.find("dc")+4]))]
print CodeFile[CodeFile.find("dc")+2:CodeFile.find("dc")+4]
print DvDc
Dv = (DvDc[0])[0]
Dc = (DvDc[0])[1]

u = [1]
for i in range(30):
    u.append(calc_next_x(u[i],K,Nc,Dv,Dc))

############################################################################

print i2v
print i2v_calc
#sys.exit()
x_val = range(1,len(i2v)+1)

fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':20 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

for i in range(len(saf_vals)):
    figure()
    plot(x_val,i2v_all[i],x_val,i2v_calc[0:len(i2v)]) # ,x_val,i2v_calc
    xlabel("Iteration number")
    ylabel("Low LLR probability")
    legend(("simulation","calculation")) # ,"calculation"
    
savefig("compare.eps")
show()


==> python_graphs/fg3_gh_simulations/fg3_gh_decoder_log_creator_variable_low_llr.py <==

#########################Copy from simulations##########################################
import time
start_time = time.time()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
import numpy
from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_code_general_func
import code_functions

iterative3_code_general_func = reload(iterative3_code_general_func)
code_functions = reload(code_functions)

params_str = sys.argv[1]
#params_str = "{'K':1,'Nf':'d:\\code_rm.py','Nc':10,'SNR':0,'Itterations':0,'Repetions':12}"
params    = eval(params_str)
test_dir  = os.path.dirname(sys.argv[0])
test_name = os.path.split(sys.argv[0])[1].replace('.py','')
result_data = simutil.load_result_file(test_name)


##TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
CodeFile    = params['Nf']
cd          = code_functions.code(CodeFile)
Nf          = cd.n
Remarks     = params['Remarks']
Rate        = cd.k*1.0/cd.n
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 


#########################Copy from log analayze ##########################################
from pylab import *
import math
import sys

#execfile(r"log.txt")
log_file = open("log.txt")
l = "start"
all_data = []
while l!="":
    l = log_file.readline()
    if (l!=""):
        d = eval(l)
        if d["nt"]=="i2v":
            all_data.append(d)
log_file.close()

#data = filter(lambda x:x["nt"]=="i2v",log)
#del log
max_iter = max(map(lambda x:x['it'],all_data))
print max_iter
saf_vals = [5,10,25]
i2v_all = []
for saf in saf_vals:
    i2v = []
    for i in range(1,max_iter+1):
        data = filter(lambda x:x["it"]==i,all_data)
        vals = array(map(lambda x:x['vl'],data))
        i2v.append( 1.0*sum(abs(vals)<saf)/len(vals))
    i2v_all.append(i2v)

#data = filter(lambda x:x["net_type"]=="varnodes2inputnode",log)
#max_iter = max(map(lambda x:x['iteration'],data))
#print max_iter
#v2i = []
#for i in range(1,max_iter+1):
#    iter_data = filter(lambda x:x["iteration"]==i,data)
#    vals = map(lambda x:x['value'],iter_data)
#    vals = array(vals)
#    v2i.append( 1.0*sum(vals==0)/len(vals))


#################################################################
i2v_calc = []

import math
from pylab import *

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_eta(k,j):
    # calc the prob that k transmiting users (+-1) will add to a value of j
    #print "---------------"
    #print k,j
    if k<abs(j):
        return 0
    else:
        x_ = abs(j)
        if (0.5*k-k/2) == (0.5*x_-x_/2):
            a = 0.5 * (x_ + k)
            #print a
            return choose_d_of_n(a,k)
        else:
            return 0

def calc_rho(k,y,err_std):
    # calc the prob that k transmiting users (+-1) and noise will add to a value of y
    sum = 0
    for j in range(-k,k+1):
        eta = calc_eta(k,abs(j))
        sum += eta * (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((y-j)**2))/(2*(err_std**2)))
        #print eta,j,y
    #print k , y , sum
    #print "--------------"
    return sum

def calc_llr_k(k,y,err_std=0.001):
    #print calc_rho(k-1,y-1,err_std)
    #print calc_rho(k-1,y+1,err_std)
    return math.log(calc_rho(k-1,y-1,err_std)/calc_rho(k-1,y+1,err_std))

def calc_e(k,K,Nc,xin):
    sum = 0
    for k_ in range(k,K+1):
        p_k_ =  choose_d_of_n(k_,K) * ((1.0/Nc)**k_) * ((1.0-(1.0/Nc))**(K-k_))
        sum += p_k_*choose_d_of_n(k_-k,k_)*(xin**k)*((1-xin)**(k_-k))
    return sum

def calc_next_x(u,K,Nc,Dv,Dc):
    x = u**Dv
    r = 0
    for k in range (1,K):
        #print calc_e(k,K-1,Nc,x)
        r += calc_e(k,K-1,Nc,x) * (1.0-( 2**(-k)  ))
    i2v_calc.append(r)
    v = r*(u**(Dv-1))
    nextu = 1-((1-v)**(Dc-1))
    #print r
    #print "-----"
    return nextu

DvDc = [(eval(CodeFile[CodeFile.find("dv")+2]),eval(CodeFile[CodeFile.find("dc")+2:CodeFile.find("dc")+4]))]
print CodeFile[CodeFile.find("dc")+2:CodeFile.find("dc")+4]
print DvDc
Dv = (DvDc[0])[0]
Dc = (DvDc[0])[1]

u = [1]
for i in range(30):
    u.append(calc_next_x(u[i],K,Nc,Dv,Dc))

############################################################################

print i2v
print i2v_calc
#sys.exit()
x_val = range(1,len(i2v)+1)

fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':20 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

plot(x_val,i2v_all[0],x_val,i2v_all[1],x_val,i2v_all[2],x_val,i2v_calc[0:len(i2v)]) # ,x_val,i2v_calc
xlabel("Iteration number")
ylabel("Low LLR probability")
legend(("simulation,$llr<%d$"%saf_vals[0],"simulation,$llr<%d$ "%saf_vals[1],"simulation,$llr<%d$"%saf_vals[2],"calculation")) # ,"calculation"
savefig("compare.eps")
show()
sys.exit()
for i in range(len(saf_vals)):
    figure()
    plot(x_val,i2v_all[i],x_val,i2v_calc[0:len(i2v)]) # ,x_val,i2v_calc
    xlabel("Iteration number")
    ylabel("Low LLR probability")
    legend(("simulation","calculation")) # ,"calculation"
    
savefig("compare.eps")
show()


==> python_graphs/fg3_gh_simulations/fg3_gh_iterative_log_only.py <==
#{'K':10,'Nf':'d:\code_rep7.py','Nc':20,'SNR':0,'Itterations':1,'Repetions':100}
import psyco
psyco.full()

#   this test use the code version - meaning use the H to check to wword (and not one check node that verify that al input are the same)
#   the decesion is based on the first node but the H is so that the first node is the xor node (the one connected to all nodes)
#
#

import time
start_time = time.time()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
import numpy
from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_code_general_func
import code_functions

iterative3_code_general_func = reload(iterative3_code_general_func)
code_functions = reload(code_functions)

params_str = sys.argv[1]
#params_str = "{'K':1,'Nf':'d:\\code_rm.py','Nc':10,'SNR':0,'Itterations':0,'Repetions':12}"
params    = eval(params_str)
test_dir  = os.path.dirname(sys.argv[0])
test_name = os.path.split(sys.argv[0])[1].replace('.py','')
result_data = simutil.load_result_file(test_name)


##TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
CodeFile    = params['Nf']
cd          = code_functions.code(CodeFile)
Nf          = cd.n
Remarks     = params['Remarks']
Rate        = cd.k*1.0/cd.n
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

errors = 0
errors_all = 0

counter = 0
one_percent = Repetions/100
curr_percent = 0

def input_node_next_val_full(values,data):
    # this is the computaion based on Factor graph, lets remember that the first value in values is the recieved data (y)
    y = data[0]
    err_std = data[1]
    #r = map(lambda x:math.exp(x),values)
    r = map(lambda x:math.exp(x),map(lambda x:(x>100)*100+(x<=100)*x,values))
    vec_b_size = len(r)
    sum_up   = 0
    sum_down = 0
    for b_val in range(2**vec_b_size):
        vec_b = [0]*vec_b_size
        mult = 1
        for i in range(vec_b_size):
            vec_b[i] = 2*(b_val>>i & 0x1)-1
            if (vec_b[i]==1):
                mult = mult*r[i]
        sum_y_x = y-sum(vec_b)
        sum_up   = sum_up   + mult*math.exp((-1.0*((sum_y_x-1.0)**2))/(2*(err_std**2)))
        sum_down = sum_down + mult*math.exp((-1.0*((sum_y_x+1.0)**2))/(2*(err_std**2)))
    #print sum_up,sum_down
    return math.log(sum_up/sum_down)

def var_node_next_val_full(values,data):
    sum = 0
    for val in values:
        sum += val
    #print values,sum
    return sum

def check_node_next_val_full(values,data):
    mul = 1
    for val in values:
        mul = mul*math.tanh(val/2)
    #print values,mul
    if (mul==1):
       return 30.0
    elif (mul==-1):
        return -30.0
    else:
        return math.log((1+mul)/(1-mul))

#H = numarray.zeros([Nf-1,Nf])
#for i in range(Nf-1):
#    H[i][0] = 1
#    H[i][i] = 1

done = False
bits_count = 0
bits_count_full = 0
rep = 0
#for rep in xrange(Repetions):
while (done==False):
    S = general_func.generate_chip_slot   (Nf,Nc,K)
    in_data = numarray.random_array.randint(0,2,[K,cd.k]) # map (lambda x:random.randint(0,1),[0]*K)

    code_words = numarray.zeros([K,cd.n])
    for w in range(len(in_data)):
        code_words[w] = cd.generate_code_word(in_data[w]) #
    tx_data = general_func.All_Users_Transmit_S(S,code_words,general_func.User_Transmit_Normal_S_Full_Word)
    rec_data = general_func.Channel_normal_noise(tx_data,A,ErrStd)

    if (rep==0):
        system = iterative3_code_general_func.basic_reciver(S,cd.H,Nf,input_node_next_val_full,var_node_next_val_full,check_node_next_val_full,1)
    else:
        system.re_init_S(S,Nf)
        system.zero_nets()
        
    system.set_channel_info(rec_data,ErrStd)
    #system.iterate(Itterations)
    for i in range(Itterations):
        system.iterate_advance(1,1)
    decoded_words = system.decode()

    for i in range(K):
        decoded_data = cd.get_word_from_codeword(decoded_words[i])
        errors +=  sum(abs(decoded_data - in_data[i]))
        errors_all +=  sum(abs(decoded_words[i] - code_words[i]))

    bits_count = bits_count+K*cd.k # K*cd.k    
    bits_count_full = bits_count_full+K*cd.n # K*cd.k    
    if (bits_count_full >= Repetions):
        done = True
        
    counter = counter+K*cd.n #+K*cd.k    
    if (counter>one_percent):
        counter=0
        curr_percent = curr_percent+1
        sys.stderr.write("%d " % (100.0*bits_count/Repetions))

    rep = rep+1

    
#Ber = (errors*1.0)/(bits_count)
Ber = (errors_all*1.0)/(bits_count_full)

print
print bits_count,errors,(errors*1.0)/(bits_count)
print bits_count_full,errors_all,(errors_all*1.0)/(bits_count_full)

print
print '------------------------'
print time.time()-start_time
print '------------------------'

log_file = open("log.txt","w")
#log_file.write("log = ")
for element in system.log_text:
    log_file.write(str(element)+"\n")
#log_file.write(str(system.log_text))
log_file.close()


==> python_graphs/fg3_gh_simulations/fg3gh_highsnr_calc.py <==
i2v_calc = []

import math
from pylab import *

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_eta(k,j):
    # calc the prob that k transmiting users (+-1) will add to a value of j
    #print "---------------"
    #print k,j
    if k<abs(j):
        return 0
    else:
        x_ = abs(j)
        if (0.5*k-k/2) == (0.5*x_-x_/2):
            a = 0.5 * (x_ + k)
            #print a
            return choose_d_of_n(a,k)
        else:
            return 0

def calc_rho(k,y,err_std):
    # calc the prob that k transmiting users (+-1) and noise will add to a value of y
    sum = 0
    for j in range(-k,k+1):
        eta = calc_eta(k,abs(j))
        sum += eta * (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((y-j)**2))/(2*(err_std**2)))
        #print eta,j,y
    #print k , y , sum
    #print "--------------"
    return sum

def calc_llr_k(k,y,err_std=0.001):
    #print calc_rho(k-1,y-1,err_std)
    #print calc_rho(k-1,y+1,err_std)
    return math.log(calc_rho(k-1,y-1,err_std)/calc_rho(k-1,y+1,err_std))

def calc_e(k,K,Nc,xin):
    sum = 0
    for k_ in range(k,K+1):
        p_k_ =  choose_d_of_n(k_,K) * ((1.0/Nc)**k_) * ((1.0-(1.0/Nc))**(K-k_))
        sum += p_k_*choose_d_of_n(k_-k,k_)*(xin**k)*((1-xin)**(k_-k))
    return sum

def calc_next_x(u,K,Nc,Dv,Dc):
    x = u**Dv
    r = 0
    for k in range (1,K):
        #print calc_e(k,K-1,Nc,x)
        r += calc_e(k,K-1,Nc,x) * (1.0-( 2**(-k)  ))
    i2v_calc.append(r)
    v = r*(u**(Dv-1))
    nextu = 1-((1-v)**(Dc-1))
    #print r
    #print "-----"
    return nextu

Dc = 6
Dv = 3
Nc = 20 # number of chips
K  = 13   # number of users
SNR = 20    

Pu = 1
N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

#u = [1]
#for i in range(20):
#    u.append(calc_next_x(u[i],K,Nc,Dv,Dc))

Nc = 20 # number of chips
DvDc = []
for dv in [3,5]: #,5 
    for dc in range(dv+1,3*dv,2):
        #print dv,dc
        DvDc.append ([dv,dc])

print "$d_v$ & $d_c$ & Max Users & Rate & Capacity \\\\ \\hline"

for dvdc in range(len(DvDc)):
    Dv = (DvDc[dvdc])[0]
    Dc = (DvDc[dvdc])[1]
                  
    K = 0
    pe = 0
    while (pe==0):
        K = K+1
        pe = 1
        cnt = 1
        #print Pcol
        while (cnt<1000) and (pe<>0):
            pe_new = calc_next_x(pe,K,Nc,Dv,Dc)
            if (pe==pe_new):
                cnt = 1000
            else:
                pe = pe_new
                cnt = cnt+1
            #print pe
            #pe.append ( calc_next_pe(pe[i],Pcol,K,Dv,Dc) )
            #print "%d users -> pe=%1.4f , after %d iterations" % (K,pe,cnt)
    Max_users_method_1 = K-1

    print "%d & %d & %d & %0.2f & %2.2f \\\\" % (Dv,Dc,Max_users_method_1,1-(1.0*Dv/Dc),(1-(1.0*Dv/Dc)) * Max_users_method_1)





==> python_graphs/fg3_gh_simulations/log_log_analyze.py <==
from pylab import *
import math

#f = open(r"log.txt","r")
#log = f.readline()
#log = eval(log)
#execfile(r"log.txt")

figure()

log_file = open("log.txt")
l = "start"
data = []
while l!="":
    l = log_file.readline()
    if (l!=""):
        d = eval(l)
        if d["nt"]=="i2v":
            data.append(d)
log_file.close()

#data = filter(lambda x:x["nt"]=="i2v",log)
max_iter = max(map(lambda x:x['it'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["it"]==i,data)
    vals = map(lambda x:x['vl'],iter_data)
    subplot(subplot_x,subplot_y,i)
    hist(vals,bins=1000)
    title("I2V Iteration %d" % i)

show()
sys.exit()

figure()

log_file = open("log.txt")
l = "start"
data = []
while l!="":
    l = log_file.readline()
    if (l!=""):
        d = eval(l)
        if d["nt"]=="v2i":
            data.append(d)
log_file.close()

#data = filter(lambda x:x["nt"]=="v2i",log)
max_iter = max(map(lambda x:x['it'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["it"]==i,data)
    vals = map(lambda x:x['vl'],iter_data)
    subplot(subplot_x,subplot_y,i)
    hist(vals,bins=1000)
    title("V2I Iteration %d" % i)

#second_iter = filter(lambda x:x["iteration"]==9,log)
#vals = map(lambda x:x['value'],second_iter)
f#igure()
#hist(vals,bins=1000)

show()
    



==> python_graphs/fg3_gh_simulations/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "(TestName.find('fg3_gh_iterative')!=-1)"
header = ''
filename_str = 'fg3_gh_results'

graphs_param = ['Remarks']
X_name = 'K'
Y_name = 'Ber'
styles = ['bo-','r^-','bx-','bs-',  \
          'go-','g^-','gx-','gs-','gD-',  \
          'ro-','r^-','rx-','rs-',   ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':16 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

Y_values_0 = map(lambda x: x + (x==0)*MIN_MIN_Y*0.1, Y_values_0)
Y_values_1 = map(lambda x: x + (x==0)*MIN_MIN_Y*0.1, Y_values_1)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('Remarks=ldpc_252_dv3_dc6','dv=3 dc=6 ')
legend_line = legend_line.replace('Remarks=ldpc_816_dv5_dc10','dv=5 dc=10 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(Y_name)
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/fg3_simulations/de_fg3.py <==
import math
from pylab import *

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_eta(k,j):
    # calc the prob that k transmiting users (+-1) will add to a value of j
    #print "---------------"
    #print k,j
    if k<abs(j):
        return 0
    else:
        x_ = abs(j)
        if (0.5*k-k/2) == (0.5*x_-x_/2):
            a = 0.5 * (x_ + k)
            #print a
            return choose_d_of_n(a,k)
        else:
            return 0

def calc_rho(k,y,err_std):
    # calc the prob that k transmiting users (+-1) and noise will add to a value of y
    sum = 0
    for j in range(-k,k+1):
        eta = calc_eta(k,abs(j))
        sum += eta * (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((y-j)**2))/(2*(err_std**2)))
        #print eta,j,y
    #print k , y , sum
    #print "--------------"
    return sum

def calc_llr_k(k,y,err_std=0.001):
    #print calc_rho(k-1,y-1,err_std)
    #print calc_rho(k-1,y+1,err_std)
    return math.log(calc_rho(k-1,y-1,err_std)/calc_rho(k-1,y+1,err_std))

def calc_e(k,K,Nc,xin):
    sum = 0
    for k_ in range(k,K+1):
        p_k_ =  choose_d_of_n(k_,K) * ((1.0/Nc)**k_) * ((1.0-(1.0/Nc))**(K-k_))
        sum += p_k_*choose_d_of_n(k_-k,k_)*(xin**k)*((1-xin)**(k_-k))
    return sum

def calc_next_x(x,K,Nc,Nf):
    x_ = 0
    for k in range (1,K):
        #print calc_e(k,K-1,Nc,x)
        x_ += calc_e(k,K-1,Nc,x) * (1.0-( 2**(-k)  ))
    print x_
    print "-----"
    return x_**(Nf-1)

Nc = 5 # number of chips
Nf = 3
K  = 15  # number of users
SNR = 16    

Pu = 1
N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

x = [1]
for i in range(20):
    x.append(calc_next_x(x[i],K,Nc,Nf))
print x
sys.exit()

x_val = array(map(lambda x:1.0*x/100,range(-100*(K+2)*1,100*(K+2)*1)))
for k in range(1,K+1):
    subplot(2,K,k)
    pin = array(map(lambda x:calc_rho(k,x,ErrStd),x_val))
    plot(x_val,pin)

    subplot(2,K,k+K)
    llr = array(map(lambda x:calc_llr_k(k,x,ErrStd),x_val))
    plot(x_val,llr)
    #subplot(3,1,1)
    #llr = array(map(lambda x:calc_rho(k-1,x-1,ErrStd),x_val))
    #plot(x_val,llr)
    #subplot(3,1,2)
    #llr = array(map(lambda x:calc_rho(k-1,x+1,ErrStd),x_val))
    #plot(x_val,llr)
    #subplot(3,1,3)

show()





==> python_graphs/fg3_simulations/fg3_decoder_log_creator.py <==

#########################Copy from simulations##########################################
import math
import time
start_time = time.time()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
import numpy
from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_code_general_func
import code_functions

general_func = reload(general_func)

iterative3_code_general_func = reload(iterative3_code_general_func)
code_functions = reload(code_functions)

params_str = sys.argv[1]
#params_str = "{'K':1,'Nf':'d:\\code_rm.py','Nc':10,'SNR':0,'Itterations':0,'Repetions':12}"
params    = eval(params_str)

TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
Nf          = params['Nf']
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit
Remarks     = params['Remarks']
Rate        = 1.0/Nf

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

#########################Copy from log analayze ##########################################
from pylab import *
import math
import sys

execfile(r"log.txt")

data = filter(lambda x:x["nt"]=="i2v",log)
max_iter = max(map(lambda x:x['it'],data))
print max_iter
i2v = []
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["it"]==i,data)
    vals = array(map(lambda x:x['vl'],iter_data))
    i2v.append( 1.0*sum(abs(vals)<10)/len(vals))

#data = filter(lambda x:x["net_type"]=="varnodes2inputnode",log)
#max_iter = max(map(lambda x:x['iteration'],data))
#print max_iter
#v2i = []
#for i in range(1,max_iter+1):
#    iter_data = filter(lambda x:x["iteration"]==i,data)
#    vals = map(lambda x:x['value'],iter_data)
#    vals = array(vals)
#    v2i.append( 1.0*sum(vals==0)/len(vals))


#################################################################
i2v_calc = []

import math
from pylab import *

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_eta(k,j):
    # calc the prob that k transmiting users (+-1) will add to a value of j
    #print "---------------"
    #print k,j
    if k<abs(j):
        return 0
    else:
        x_ = abs(j)
        if (0.5*k-k/2) == (0.5*x_-x_/2):
            a = 0.5 * (x_ + k)
            #print a
            return choose_d_of_n(a,k)
        else:
            return 0

def calc_rho(k,y,err_std):
    # calc the prob that k transmiting users (+-1) and noise will add to a value of y
    sum = 0
    for j in range(-k,k+1):
        eta = calc_eta(k,abs(j))
        sum += eta * (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((y-j)**2))/(2*(err_std**2)))
        #print eta,j,y
    #print k , y , sum
    #print "--------------"
    return sum

def calc_llr_k(k,y,err_std=0.001):
    #print calc_rho(k-1,y-1,err_std)
    #print calc_rho(k-1,y+1,err_std)
    return math.log(calc_rho(k-1,y-1,err_std)/calc_rho(k-1,y+1,err_std))

def calc_e(k,K,Nc,xin):
    sum = 0
    for k_ in range(k,K+1):
        p_k_ =  choose_d_of_n(k_,K) * ((1.0/Nc)**k_) * ((1.0-(1.0/Nc))**(K-k_))
        sum += p_k_*choose_d_of_n(k_-k,k_)*(xin**k)*((1-xin)**(k_-k))
    return sum

def calc_next_x(x,K,Nc,Nf):
    x_ = 0
    for k in range (1,K):
        #print calc_e(k,K-1,Nc,x)
        x_ += calc_e(k,K-1,Nc,x) * (1.0-( 2**(-k)  ))
    #print x_
    #print "-----"
    i2v_calc.append(x_)
    return x_**(Nf-1)

#Nc = 5 # number of chips
#Nf = 3
#K  = 15  # number of users
#SNR = 16    

#Pu = 1
#N0_2 = 0.5*Pu/(10**(SNR/10.0))
#ErrStd = N0_2**0.5 

x = [1]
for i in range(Itterations):
    x.append(calc_next_x(x[i],K,Nc,Nf))
print x
print
print len(i2v)
print
print len(i2v_calc)

x_val = range(1,len(i2v)+1)

fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
#          'legend.fontsize':14 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
#          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':20 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

plot(x_val,i2v,x_val,i2v_calc)
xlabel("Iteration number")
ylabel("Erasure probability")
legend(("simulation","calculation"))
savefig("compare.eps")
show()


==> python_graphs/fg3_simulations/fg3_gh_iterative_log_only.py <==
#{'K':10,'Nf':'d:\code_rep7.py','Nc':20,'SNR':0,'Itterations':1,'Repetions':100}
import psyco
psyco.full()

#   this test use the code version - meaning use the H to check to wword (and not one check node that verify that al input are the same)
#   the decesion is based on the first node but the H is so that the first node is the xor node (the one connected to all nodes)
#
#

import time
start_time = time.time()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
import numpy
from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_code_general_func
import code_functions

iterative3_code_general_func = reload(iterative3_code_general_func)
code_functions = reload(code_functions)

params_str = sys.argv[1]
#params_str = "{'K':1,'Nf':'d:\\code_rm.py','Nc':10,'SNR':0,'Itterations':0,'Repetions':12}"
params    = eval(params_str)
test_dir  = os.path.dirname(sys.argv[0])
test_name = os.path.split(sys.argv[0])[1].replace('.py','')
result_data = simutil.load_result_file(test_name)


##TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
CodeFile    = params['Nf']
cd          = code_functions.code(CodeFile)
Nf          = cd.n
Remarks     = params['Remarks']
Rate        = cd.k*1.0/cd.n
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

errors = 0
errors_all = 0

counter = 0
one_percent = Repetions/100
curr_percent = 0

def input_node_next_val_full(values,data):
    # this is the computaion based on Factor graph, lets remember that the first value in values is the recieved data (y)
    y = data[0]
    err_std = data[1]
    #r = map(lambda x:math.exp(x),values)
    r = map(lambda x:math.exp(x),map(lambda x:(x>100)*100+(x<=100)*x,values))
    vec_b_size = len(r)
    sum_up   = 0
    sum_down = 0
    for b_val in range(2**vec_b_size):
        vec_b = [0]*vec_b_size
        mult = 1
        for i in range(vec_b_size):
            vec_b[i] = 2*(b_val>>i & 0x1)-1
            if (vec_b[i]==1):
                mult = mult*r[i]
        sum_y_x = y-sum(vec_b)
        sum_up   = sum_up   + mult*math.exp((-1.0*((sum_y_x-1.0)**2))/(2*(err_std**2)))
        sum_down = sum_down + mult*math.exp((-1.0*((sum_y_x+1.0)**2))/(2*(err_std**2)))
    #print sum_up,sum_down
    return math.log(sum_up/sum_down)

def var_node_next_val_full(values,data):
    sum = 0
    for val in values:
        sum += val
    #print values,sum
    return sum

def check_node_next_val_full(values,data):
    mul = 1
    for val in values:
        mul = mul*math.tanh(val/2)
    #print values,mul
    if (mul==1):
       return 30.0
    elif (mul==-1):
        return -30.0
    else:
        return math.log((1+mul)/(1-mul))

#H = numarray.zeros([Nf-1,Nf])
#for i in range(Nf-1):
#    H[i][0] = 1
#    H[i][i] = 1

done = False
bits_count = 0
bits_count_full = 0
rep = 0
#for rep in xrange(Repetions):
while (done==False):
    S = general_func.generate_chip_slot   (Nf,Nc,K)
    in_data = numarray.random_array.randint(0,2,[K,cd.k]) # map (lambda x:random.randint(0,1),[0]*K)

    code_words = numarray.zeros([K,cd.n])
    for w in range(len(in_data)):
        code_words[w] = cd.generate_code_word(in_data[w]) #
    tx_data = general_func.All_Users_Transmit_S(S,code_words,general_func.User_Transmit_Normal_S_Full_Word)
    rec_data = general_func.Channel_normal_noise(tx_data,A,ErrStd)

    if (rep==0):
        system = iterative3_code_general_func.basic_reciver(S,cd.H,Nf,input_node_next_val_full,var_node_next_val_full,check_node_next_val_full,1)
    else:
        system.re_init_S(S,Nf)
        system.zero_nets()
        
    system.set_channel_info(rec_data,ErrStd)
    #system.iterate(Itterations)
    for i in range(Itterations):
        system.iterate_advance(1,1)
    decoded_words = system.decode()

    for i in range(K):
        decoded_data = cd.get_word_from_codeword(decoded_words[i])
        errors +=  sum(abs(decoded_data - in_data[i]))
        errors_all +=  sum(abs(decoded_words[i] - code_words[i]))

    bits_count = bits_count+K*cd.k # K*cd.k    
    bits_count_full = bits_count_full+K*cd.n # K*cd.k    
    if (bits_count_full >= Repetions):
        done = True
        
    counter = counter+K*cd.n #+K*cd.k    
    if (counter>one_percent):
        counter=0
        curr_percent = curr_percent+1
        sys.stderr.write("%d " % (100.0*bits_count/Repetions))

    rep = rep+1

    
#Ber = (errors*1.0)/(bits_count)
Ber = (errors_all*1.0)/(bits_count_full)

print
print bits_count,errors,(errors*1.0)/(bits_count)
print bits_count_full,errors_all,(errors_all*1.0)/(bits_count_full)

print
print '------------------------'
print time.time()-start_time
print '------------------------'

log_file = open("log.txt","w")
log_file.write("log = ")
log_file.write(str(system.log_text))
log_file.close()


==> python_graphs/fg3_simulations/fg3_iterative.py <==
#{'K':2,'Nf':2,'Nc':3,'SNR':0,'Itterations':0,'Repetions':100}
#import psyco
#psyco.full()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_general_func

iterative3_general_func = reload(iterative3_general_func)

params_str = sys.argv[1]
params    = eval(params_str)
test_name = os.path.split(sys.argv[0])[1].replace('.py','')
result_data = simutil.load_result_file(test_name)

TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
Nf          = params['Nf']
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit
Remarks     = params['Remarks']
Rate        = 1.0/Nf

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

errors = 0

counter = 0
one_percent = Repetions/100
curr_percent = 0

def input_node_next_val_full(values,data):
    # this is the computaion based on Factor graph, lets remember that the first value in values is the recieved data (y)
    y = data[0]
    err_std = data[1]
    r = map(lambda x:math.exp(x),map(lambda x:(x>100)*100+(x<=100)*x,values))
    vec_b_size = len(r)
    sum_up   = 0
    sum_down = 0
    #print "min_r",min_r
    for b_val in range(2**vec_b_size):
        vec_b = [0]*vec_b_size
        mult = 1.0
        for i in range(vec_b_size):
            vec_b[i] = 2*(b_val>>i & 0x1)-1
            if (vec_b[i]==1):
                mult = mult*r[i]
        #print mult
        sum_y_x = y-sum(vec_b)
        sum_up   = sum_up   + mult*math.exp((-1.0*((sum_y_x-1.0)**2))/(2*(err_std**2)))
        sum_down = sum_down + mult*math.exp((-1.0*((sum_y_x+1.0)**2))/(2*(err_std**2)))
    #if (sum_up==sum_down):
    #    return 0
    #else:
    return math.log(sum_up/sum_down)

def var_node_next_val_full(values,data):
    sum = 0
    for val in values:
        sum += val
    return sum

def check_node_next_val_full(values,data):
    sum = 0
    for val in values:
        sum += val
    return sum

##system = basic_reciver(S,Nf,input_func,var_func,check_func)
##system.set_channel_info(rec,err_std)
##system.iterate(iter)
##return system.decode()
done = False
bits_count = 0
rep = 0
#for rep in xrange(Repetions):
while (done==False):

    S = general_func.generate_chip_slot   (Nf,Nc,K)
    in_data = map (lambda x:random.randint(0,1),[0]*K)
    tx_data = general_func.All_Users_Transmit_S(S,in_data)
    rec_data = general_func.Channel_normal_noise(tx_data,A,ErrStd)

    if (rep==0):
        system = iterative3_general_func.basic_reciver(S,Nf,input_node_next_val_full,var_node_next_val_full,check_node_next_val_full)
    else:
        system.re_init_S(S,Nf)
        system.zero_nets()
    
    system.set_channel_info(rec_data,ErrStd)
    system.iterate(Itterations)
    decoded_data= system.decode()

    for i in range(K):
        if (decoded_data[i]!=in_data[i]):
            errors+=1

    bits_count = bits_count+K    
    if (bits_count >= Repetions):
        done = True
        
    counter = counter+K   
    if (counter>one_percent):
        counter=0
        curr_percent = curr_percent+1
        sys.stderr.write(str(curr_percent)+' ')

    rep = rep+1
    
print
print
print bits_count,errors,(errors*1.0)/(bits_count)
    
#Ber = (errors*1.0)/(Repetions*K)
Ber = (errors*1.0)/(bits_count)
#simutil.add_result(result_data,K,Nf,Nc,SNR,Itterations,Repetions,Ber)
simutil.add_result(result_data,test_name,K,Nf,Nc,SNR,Itterations,Repetions,Ber,Rate,SNR_BIT,Remarks)
simutil.save_result(test_name,result_data)


==> python_graphs/fg3_simulations/fg3_iterative_log_only.py <==
#{'K':2,'Nf':2,'Nc':3,'SNR':0,'Itterations':0,'Repetions':100}
#import psyco
#psyco.full()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
from pylab import hist
from pylab import show
from pylab import plot
from pylab import subplot
from pylab import stem
from pylab import figure
from pylab import pi

from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_general_func

iterative3_general_func = reload(iterative3_general_func)

params_str = sys.argv[1]
params    = eval(params_str)
test_name = os.path.split(sys.argv[0])[1].replace('.py','')
result_data = simutil.load_result_file(test_name)

TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
Nf          = params['Nf']
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit
Remarks     = params['Remarks']
Rate        = 1.0/Nf

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

errors = 0

counter = 0
one_percent = Repetions/100
curr_percent = 0
sum_up_log = []
sum_down_log = []
y_log = []
llr_log = []

def input_node_next_val_full(values,data):
    # this is the computaion based on Factor graph, lets remember that the first value in values is the recieved data (y)
    y = data[0]
    err_std = data[1]
    r = map(lambda x:math.exp(x),map(lambda x:(x>100)*100+(x<=100)*(x>=-100)*x+(x<-100)*-100,values))
    #r = map(lambda x:math.exp(x),values)
    vec_b_size = len(r)
    #print vec_b_size
    
    sum_up   = 0
    sum_down = 0
    val_up = []
    val_down = []

    for b_val in range(2**vec_b_size):
        vec_b = [0]*vec_b_size
        mult = 1
        for i in range(vec_b_size):
            vec_b[i] = 2*(b_val>>i & 0x1)-1
            if (vec_b[i]==1):
                mult = mult*r[i]
        sum_y_x = y-sum(vec_b)
        #mult = 1/(2*math.pi*(err_std**2))**0.5
        sum_up   = sum_up   + (mult*math.exp((-1.0*((sum_y_x-1.0)**2))/(2*(err_std**2))))
        sum_down = sum_down + (mult*math.exp((-1.0*((sum_y_x+1.0)**2))/(2*(err_std**2))))

    #print sum_up
    #print sum_down
    val = math.log(sum_up/sum_down)
    #val = (val>100)*100 + (val<=100)*(val>=-100)*val + (val<=-100)*-100

    if (sum_up==0):
        sum_up_log.append(1000)
    else:
        sum_up_log.append(math.log(sum_up))
    if (sum_down==0):
        sum_down_log.append(1000)
    else:
        sum_down_log.append(math.log(sum_down))
    y_log.append(y)
    llr_log.append(val)
    #print
    #print values,data
    #print sum_up,sum_down
    return val

def var_node_next_val_full(values,data):
    sum = 0
    for val in values:
        sum += val
    return sum

def check_node_next_val_full(values,data):
    sum = 0
    for val in values:
        sum += val
    return sum

##system = basic_reciver(S,Nf,input_func,var_func,check_func)
##system.set_channel_info(rec,err_std)
##system.iterate(iter)
##return system.decode()
done = False
bits_count = 0
rep = 0
#for rep in xrange(Repetions):
while (done==False):

    S = general_func.generate_chip_slot   (Nf,Nc,K)
    in_data = map (lambda x:random.randint(0,1),[0]*K)
    #in_data[0]= 0
    tx_data = general_func.All_Users_Transmit_S(S,in_data)
    rec_data = general_func.Channel_normal_noise(tx_data,A,ErrStd)

    if (rep==0):
        system = iterative3_general_func.basic_reciver(S,Nf,input_node_next_val_full,var_node_next_val_full,check_node_next_val_full,1)
    else:
        system.re_init_S(S,Nf)
        system.zero_nets()
    
    system.set_channel_info(rec_data,ErrStd)
    system.iterate(Itterations)
    decoded_data= system.decode()

    for i in range(K):
        if (decoded_data[i]!=in_data[i]):
            errors+=1

    bits_count = bits_count+K    
    if (bits_count >= Repetions):
        done = True
        
    counter = counter+K   
    if (counter>one_percent):
        counter=0
        curr_percent = curr_percent+1
        sys.stderr.write(str(curr_percent)+' ')

    rep = rep+1
    
    
#Ber = (errors*1.0)/(Repetions*K)
Ber = (errors*1.0)/(bits_count)
print
print
print bits_count,errors,(errors*1.0)/(bits_count)

log_file = open("log.txt","w")
log_file.write("log = ")
log_file.write(str(system.log_text))
log_file.close()

sys.exit()

llr_log = array(llr_log)
print sum(abs(llr_log)<10)
print sum(abs(llr_log)>10)
print 1.0*sum(abs(llr_log)<10)/ (sum(abs(llr_log)<10)+sum(abs(llr_log)>10))

#sys.exit()
hist(y_log,1000)
figure()
subplot(2,1,1)
hist(filter(lambda x:abs(x)<1000,llr_log),1000)
subplot(2,1,2)
stem(y_log,(array(llr_log)<1000) * (array(llr_log)>-1000) * array(llr_log))


#figure()
#hist(sum_up_log,1000)
#figure()
#hist(sum_down_log,1000)
#figure()
show()

==> python_graphs/fg3_simulations/log_log_analyze.py <==
from pylab import *
import math

#f = open(r"log.txt","r")
#log = f.readline()
#log = eval(log)
execfile(r"log.txt")

figure()

data = filter(lambda x:x["net_type"]=="inputnode2varnodes",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = map(lambda x:x['value'],iter_data)
    subplot(subplot_x,subplot_y,i)
    hist(vals,bins=1000)
    title("I2V Iteration %d" % i)

figure()
data = filter(lambda x:x["net_type"]=="varnodes2inputnode",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = map(lambda x:x['value'],iter_data)
    subplot(subplot_x,subplot_y,i)
    hist(vals,bins=1000)
    title("V2I Iteration %d" % i)

#second_iter = filter(lambda x:x["iteration"]==9,log)
#vals = map(lambda x:x['value'],second_iter)
f#igure()
#hist(vals,bins=1000)

show()
    



==> python_graphs/fg3_simulations/sd_log_anlyze_and_compare.py <==
from pylab import *
import math
import sys

execfile(r"log.txt")

figure()

data = filter(lambda x:x["net_type"]=="inputnode2varnodes",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
i2v = []
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = array(map(lambda x:x['value'],iter_data))
    i2v.append( 1.0*sum(vals==0)/len(vals))

figure()
data = filter(lambda x:x["net_type"]=="varnodes2inputnode",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
v2i = []
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = map(lambda x:x['value'],iter_data)
    subplot(subplot_x,subplot_y,i)
    vals = array(vals)
    v2i.append( 1.0*sum(vals==0)/len(vals))

print i2v
print v2i



==> python_graphs/graph_gen_.py <==
import os
import sys
import string
import sim_utils
from pylab import *
import pylab

x_val = [0,1,2,3,4]
y_val = [0,1,2,3,4]

pylab.plot(x_val,y_val)
pylab.legend('Legnend')
title('Header')
show()
#legend(('original blink','1 iteration basic','1 iteration')) #'new blink','iteration'))
#show()


==> python_graphs/inputllr/input_dis.py <==
import math
from pylab import *

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_f(x,K,Nc,err_std=0.001,start=1):
    f = 0
    for users in range(start,K+1):
        sum_up   = 0
        sum_down = 0
        Pusers = ((1.0/Nc)**users) * ((1-(1.0/Nc))**(K-users)) * choose_d_of_n(users,K)
        sum_f_temp = 0
        for b_val in range(2**users):
            vec_b = [0]*users
            for i in range(users):
                vec_b[i] = 2*(b_val>>i & 0x1)-1
            sum_val = sum(vec_b)
            f_temp = (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((x-sum_val)**2))/(2*(err_std**2)))
            sum_f_temp = sum_f_temp+1.0*f_temp/(2**users)
        #print Pusers,sum_f_temp
        f = f+Pusers*sum_f_temp
    return f

Nc = 3 # number of chips
K  = 3  # number of users
SNR = 15

Pu = 1
N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

Pcol = map(lambda x: ((1.0/Nc)**x) * ((1-1.0/Nc)**(K-1-x)) * choose_d_of_n(x,K-1) , range(0,K))
x_val = map(lambda x:1.0*x/100,range(-100*K*1.5,100*K*1.5))
data =  map(lambda x:calc_f(x,K,Nc,ErrStd,0),x_val)

print sum(data)*(1.0/100)

data_x1 = map(lambda x:calc_f(x-1,K-1,Nc,ErrStd,0),x_val)
data_x_1 = map(lambda x:calc_f(x+1,K-1,Nc,ErrStd,0),x_val)
data_l = []
for i in range(len(data_x1)):
    #print data_x1[i],data_x_1[i]
    if (data_x1[i]==0):
        data_l.append(-1000)
    elif (data_x_1[i]==0):
        data_l.append(1000)
    else:
        data_l.append((log(data_x1[i]/data_x_1[i])))

plot(x_val,data)
figure()
plot(x_val,data_x1)
plot(x_val,data_x_1)
figure()
plot(x_val,data_l)
show()

==> python_graphs/inputllr/input_dis_new.py <==
import math
from pylab import *

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_eta(k,j):
    # calc the prob that k transmiting users (+-1) will add to a value of j
    #print "---------------"
    #print k,j
    if k<abs(j):
        return 0
    else:
        x_ = abs(j)
        if (0.5*k-k/2) == (0.5*x_-x_/2):
            a = 0.5 * (x_ + k)
            #print a
            return (1.0/(2**k))*choose_d_of_n(a,k)
        else:
            return 0

def calc_rho(k,y,err_std):
    # calc the prob that k transmiting users (+-1) and noise will add to a value of y
    sum = 0
    temp = 0
    for j in range(-k,k+1):
        eta = calc_eta(k,abs(j))
        temp += eta
        sum += eta * (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((y-j)**2))/(2*(err_std**2)))
        #print eta,j,y
    #print temp
    #print k , y , sum
    #print "--------------"
    return sum

def calc_f(x,K,Nc,err_std=0.001,start=1):
    f = 0
    for users in range(start,K+1):
        sum_up   = 0
        sum_down = 0
        Pusers = ((1.0/Nc)**users) * ((1-(1.0/Nc))**(K-users)) * choose_d_of_n(users,K)
        f = f + Pusers * calc_rho(users,x,err_std)
    return f

Nc = 3 # number of chips
K  = 4  # number of users
SNR = 15

Pu = 1
N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 
print ErrStd
print "--------"

Pcol = map(lambda x: ((1.0/Nc)**x) * ((1-1.0/Nc)**(K-1-x)) * choose_d_of_n(x,K-1) , range(0,K))
x_val = map(lambda x:1.0*x/100,range(-100*K*1.5,100*K*1.5))
data =  map(lambda x:calc_f(x,K,Nc,ErrStd,0),x_val)

print sum(data)*1/100

data_x1 = map(lambda x:calc_f(x-1,K-1,Nc,ErrStd,0),x_val)
data_x_1 = map(lambda x:calc_f(x+1,K-1,Nc,ErrStd,0),x_val)
data_l = []
for i in range(len(data_x1)):
    #print data_x1[i],data_x_1[i]
    if (data_x1[i]==0):
        data_l.append(-1000)
    elif (data_x_1[i]==0):
        data_l.append(1000)
    else:
        data_l.append((log(data_x1[i]/data_x_1[i])))

fig_width_pt = 390.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

for k in range(1,K+1):
    plot(x_val,map(lambda x:calc_rho(k,x,ErrStd),x_val))
    savefig("%dusers_in_slot.eps" % k)
    figure()

for i in range(4):
    if (i==0):
        Nc = 3 # number of chips
        K  = 4  # number of users
        SNR = 15
    elif (i==1):
        figure()
        Nc = 3 # number of chips
        K  = 4  # number of users
        SNR = 6
    elif (i==2):
        figure()
        Nc = 10 # number of chips
        K  = 4  # number of users
        SNR = 15
    elif (i==3):
        figure()
        Nc = 10 # number of chips
        K  = 4  # number of users
        SNR = 6
    Pu = 1
    N0_2 = 0.5*Pu/(10**(SNR/10.0))
    ErrStd = N0_2**0.5 
    p0 = 1-((1.0 - (1.0/Nc))**K)
    x_val = map(lambda x:1.0*x/100,range(-100*K*1.5,100*K*1.5))
    data =  map(lambda x:(1.0/p0)*calc_f(x,K,Nc,ErrStd,1),x_val)
    print sum(data)/100
    plot(x_val,data)
    savefig("%d_total_users_%d_chip_per_fram_%d_snr.eps" % (K,Nc,SNR))

if 0:
    figure()
    plot(x_val,data_x1)
    plot(x_val,data_x_1)
    figure()
    plot(x_val,data_l)
show()


==> python_graphs/inputllr/input_llr.py <==
import math
from pylab import *

fig_width_pt = 390.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_eta(k,j):
    # calc the prob that k transmiting users (+-1) will add to a value of j
    #print "---------------"
    #print k,j
    if k<abs(j):
        return 0
    else:
        x_ = abs(j)
        if (0.5*k-k/2) == (0.5*x_-x_/2):
            a = 0.5 * (x_ + k)
            #print a
            return choose_d_of_n(a,k)
        else:
            return 0

def calc_rho(k,y,err_std):
    # calc the prob that k transmiting users (+-1) and noise will add to a value of y
    sum = 0
    for j in range(-k,k+1):
        eta = calc_eta(k,abs(j))
        sum += eta * (1.0/(err_std*((2*pi)**0.5)))* math.exp((-1.0*((y-j)**2))/(2*(err_std**2)))
        #print eta,j,y
    #print k , y , sum
    #print "--------------"
    return sum

def calc_llr_k(k,y,err_std=0.001):
    if (calc_rho(k-1,y+1,err_std)==0):
        return -1000
    if (calc_rho(k-1,y-1,err_std)==0):
        return 1000
    return math.log(calc_rho(k-1,y-1,err_std)/calc_rho(k-1,y+1,err_std))

def calc_llr(K,y,Nc,err_std=0.001):
    llr = 0
    for k in range(1,K+1):
        prob_k = choose_d_of_n(k-1,K-1)*((1.0/Nc)**(k-1))*((1-(1.0/Nc))**(K-k))
        llr += prob_k * calc_llr_k(k,y,err_std)
    return llr

Nc = 5 # number of chips
K  = 5  # number of users    
SNR = 10

Pu = 1
N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 
print 2.0/(N0_2)

for k in range(K+1):
     print "%2d - %f" % (k,(choose_d_of_n(k,K)*((1.0/Nc)**k)*((1-(1.0/Nc))**(K-k))))

print "----------"     
temp = 1-(choose_d_of_n(0,K)*((1.0/Nc)**0)*((1-(1.0/Nc))**(K-0)))
for k in range(1,K+1):
     print "%2d - %f" % (k,((choose_d_of_n(k,K)*((1.0/Nc)**k)*((1-(1.0/Nc))**(K-k)))/temp))
print "----------"
z = (((choose_d_of_n(1,K)*((1.0/Nc))*((1-(1.0/Nc))**(K-1)))/temp))
print "z = %f" % z
print "%f" % (10.0*log10(z))
#sys.exit()

test = 4
print "-------------- test = %d" % test
for t in range(1,test-1,2):
    print math.log(calc_eta(test-1,t) / calc_eta(test-1,t+2))

for k in range(1,K+1):
    x_val = array(map(lambda x:1.0*x/50,range(-50*(k+1)*1,50*(k+1)*1)))
    #subplot(2,K,k)
    pin = array(map(lambda x:calc_rho(k,x,ErrStd),x_val))
    figure()
    plot(x_val,pin)
    savefig("inputdis_%d_users.eps" % (k))
    
    #subplot(2,K,k+K)
    figure()
    llr = array(map(lambda x:calc_llr_k(k,x,ErrStd),x_val))
    plot(x_val,llr)
    savefig("inputllr_%d_users.eps" % (k))

k=K
SNR = 15
Pu = 1
N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 
x_val = array(map(lambda x:1.0*x/50,range(-50*(k-0.97)*1,50*(k-0.97)*1+1)))
figure()
llr = array(map(lambda x:calc_llr_k(k,x,ErrStd),x_val))
plot(x_val,llr)
tmp1 = axis()
tmp = [0,0,0,0]
tmp[0] = -(k-0.97)
tmp[1] = (k-0.97)
tmp[2] = tmp1[2]
tmp[3] = tmp1[3]
axis(tmp)
savefig("inputllr_%d_users_snr_%d.eps" % (k,SNR))

k=K
SNR = 3
Pu = 1
N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 
x_val = array(map(lambda x:1.0*x/50,range(-50*(k-0.97)*1,50*(k-0.97)*1+1)))
figure()
llr = array(map(lambda x:calc_llr_k(k,x,ErrStd),x_val))
plot(x_val,llr)
print tmp
axis(tmp)
savefig("inputllr_%d_users_snr_%d.eps" % (k,SNR))

show()





==> python_graphs/iter_1user/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "(K=='1')"
header = ''
filename_str = 'Itterations_1user'

graphs_param = ['TestName','Itterations']
X_name = 'SNR'
Y_name = 'Ber'
styles = ['bo-','b^-','bx-','bs-',  \
          'go-','g^-','gx-','gs-',  \
          'ro-','r^-','rx-','rs-'   ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(Y_name)
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/iter_20user/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "(K=='20')"
header = ''
filename_str = 'Itterations_20user'

graphs_param = ['TestName','Itterations']
X_name = 'SNR'
Y_name = 'Ber'
styles = ['bo-','b^-','bx-','bs-',  \
          'go-','g^-','gx-','gs-','gD-',  \
          'ro-','r^-','rx-','rs-',   ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':14 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('TestName=dummy_iterative','ID ')
legend_line = legend_line.replace('TestName=fg3_iterative','FG3 ')
legend_line = legend_line.replace('TestName=fg3_gh_iterative','CFG3 ')
exec(legend_line)
#title(header)
xlabel("Eb/N0")
#xlabel(X_name)
ylabel(string.upper(Y_name))
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()


==> python_graphs/simple_decoder_calc/simple_decoder_calc.py <==
import math

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_next_pe(pe,Pcol,K,Dv,Dc):
    sum = 0
    for d in range(K):
        sum += Pcol[d] * ((1-(pe**Dv))**d)
    temp_1 = (1-sum)*(pe**(Dv-1))
    temp_2 = (1-temp_1)**(Dc-1)
    return 1-temp_2

def calc_next_x(x,r,Pcol,K,Dv,Dc):
    temp_1 = 1-(r*(x**(Dv-1)))
    return  1-(temp_1**(Dc-1))

def calc_next_r(x,r,Pcol,K,Dv,Dc):
    sum = 0
    for d in range(K):
        sum += Pcol[d] * ((1-(x**Dv))**d)
    return 1-sum

Nc = 20 # number of chips
DvDc = []
for dv in [3,5]:
    for dc in range(dv+1,3*dv,2):
        #print dv,dc
        DvDc.append ([dv,dc])

print "$d_v$ & $d_c$ & Max Users(1) & Max Users(2) & Rate & Capacity \\\\ \\hline"
for dvdc in range(len(DvDc)):
    Dv = (DvDc[dvdc])[0]
    Dc = (DvDc[dvdc])[1]
                  
    max_users = Nc*Dc/Dv
    K = 0
    pe = 0
    while (pe==0):
        K = K+1
        pe = 1
        cnt = 1
        Pcol = map(lambda x: ((1.0/Nc)**x) * ((1-1.0/Nc)**(K-1-x)) * choose_d_of_n(x,K-1) , range(0,K))
        #print Pcol
        while (cnt<1000) and (pe<>0):
            pe_new = calc_next_pe(pe,Pcol,K,Dv,Dc)
            pe = pe_new
            cnt = cnt+1
            #pe.append ( calc_next_pe(pe[i],Pcol,K,Dv,Dc) )
            #print "%d users -> pe=%1.4f , after %d iterations" % (K,pe,cnt)
    Max_users_method_1 = K-1

    K = 0
    x = 0
    while (x==0):
        K = K+1
        Pcol = map(lambda x: ((1.0/Nc)**x) * ((1-1.0/Nc)**(K-1-x)) * choose_d_of_n(x,K-1) , range(0,K))
        r = 1-Pcol[0]
        x = 1
        cnt = 1
        while (cnt<1000) and (x<>0):
            r_new = calc_next_r(x,r,Pcol,K,Dv,Dc)
            x_new = calc_next_x(x,r,Pcol,K,Dv,Dc)
            x = x_new
            r = r_new
            cnt = cnt+1
            #pe.append ( calc_next_pe(pe[i],Pcol,K,Dv,Dc) )
            #print "%d users -> r=%1.4f x=%1.4f, after %d iterations" % (K,r,x,cnt)
        #print "%d users -> r=%1.4f x=%1.4f, after %d iterations" % (K,r,x,cnt)
    Max_users_method_2 = K-1
            
    print "%d & %d & %d & %d & %0.2f & %2.2f \\\\" % (Dv,Dc,Max_users_method_1,Max_users_method_2,1-(1.0*Dv/Dc),(1-(1.0*Dv/Dc)) * Max_users_method_1)


==> python_graphs/simple_decoder_calc/simple_decoder_calc_2stages_tress.py <==
import math

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_next_x(x,r,Pcol,K,Dv,Dc):
    temp_1 = 1-(r*(x**(Dv-1)))
    return  1-(temp_1**(Dc-1))

def calc_next_r(x,r,Pcol,K,Dv,Dc):
    sum = 0
    for d in range(K):
        sum += Pcol[d] * ((1-(x**Dv))**d)
    return 1-sum

Nc = 30 # number of chips
K  = 24  # number of users
Dv = 3  # 
Dc = 6  #
max_users = Nc*Dc/Dv



pe = [1] #[1-Pcol[0]]

for K in range(1,max_users):
    Pcol = map(lambda x: ((1.0/Nc)**x) * ((1-1.0/Nc)**(K-1-x)) * choose_d_of_n(x,K-1) , range(0,K))
    r = 1-Pcol[0]
    x = 1
    cnt = 1
    while (cnt<100) and (x<>0):
        r_new = calc_next_r(x,r,Pcol,K,Dv,Dc)
        x_new = calc_next_x(x,r,Pcol,K,Dv,Dc)
        x = x_new
        r = r_new
        cnt = cnt+1
        #pe.append ( calc_next_pe(pe[i],Pcol,K,Dv,Dc) )
        #print "%d users -> r=%1.4f x=%1.4f, after %d iterations" % (K,r,x,cnt)
    print "%d users -> r=%1.4f x=%1.4f, after %d iterations" % (K,r,x,cnt)


==> python_graphs/simple_decoder_simulations/extra_point.py <==
extra_y_val1 = [10**-4,10**-1]
extra_x_val1 = [16,16]

semilog_line = semilog_line + ",extra_x_val1,extra_y_val1,'" +"b--"+"'"
legend_line = legend_line + ",'dv=3 dc=6 user capacity'"

extra_y_val2 = [10**-4,10**-1]
extra_x_val2 = [11,11]

semilog_line = semilog_line + ",extra_x_val2,extra_y_val2,'" +"r--"+"'"
legend_line = legend_line + ",'dv=5 dc=10 user capacity'"

MIN_MIN_Y = 10**-3

==> python_graphs/simple_decoder_simulations/fg3_gh_simple_decoder_no_noise_log_only.py <==
#{'K':1,'Nf':'D:\\Documents\\yeuda\\thesis\\codes\\code_ldpc_56_120.py','Nc':10,'SNR':30,'Itterations':8,'Repetions':1,'SNR_BIT':1,'Remarks':''}
import psyco
psyco.full()

#   this test use the code version - meaning use the H to check to wword (and not one check node that verify that al input are the same)
#   the decesion is based on the first node but the H is so that the first node is the xor node (the one connected to all nodes)
#
#

import time
start_time = time.time()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
import numpy
from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_code_general_func
import code_functions

general_func = reload(general_func)

iterative3_code_general_func = reload(iterative3_code_general_func)
code_functions = reload(code_functions)

params_str = sys.argv[1]
#params_str = "{'K':1,'Nf':'d:\\code_rm.py','Nc':10,'SNR':0,'Itterations':0,'Repetions':12}"
params    = eval(params_str)
test_dir  = os.path.dirname(sys.argv[0])
test_name = os.path.split(sys.argv[0])[1].replace('.py','')
result_data = simutil.load_result_file(test_name)


##TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
CodeFile    = params['Nf']
cd          = code_functions.code(CodeFile)
Nf          = cd.n
Remarks     = params['Remarks']
Rate        = cd.k*1.0/cd.n
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

errors = 0
errors_all = 0

counter = 0
one_percent = Repetions/100
curr_percent = 0

def input_node_next_val_full(values,data):
    # this is the computaion based on Factor graph, lets remember that the first value in data is the recieved data (y)
    y = data[0]
    if ((sum(array(values)==0))!=0) :
        return 0
    else:
        if (y-sum(values))>0:
            return 1
        else:
            return -1

def var_node_next_val_full(values,data):
    for val in values:
        if (val!=0):
            return val
    return 0

def check_node_next_val_full(values,data):
    mul = 1
    for val in values:
        mul = mul*val
    return mul

#H = numarray.zeros([Nf-1,Nf])
#for i in range(Nf-1):
#    H[i][0] = 1
#    H[i][i] = 1

done = False
bits_count = 0
bits_count_full = 0
rep = 0
#for rep in xrange(Repetions):
while (done==False):
    S = general_func.generate_chip_slot   (Nf,Nc,K)
    in_data = numarray.random_array.randint(0,2,[K,cd.k]) # map (lambda x:random.randint(0,1),[0]*K)
    #in_data[0] = numarray.zeros([1,cd.k])
    code_words = numarray.zeros([K,cd.n])
    for w in range(len(in_data)):
        code_words[w] = cd.generate_code_word(in_data[w]) #
    tx_data = general_func.All_Users_Transmit_S(S,code_words,general_func.User_Transmit_Normal_S_Full_Word)
    rec_data = general_func.Channel_no_noise(tx_data,A)

    if (rep==0):
        system = iterative3_code_general_func.basic_reciver(S,cd.H,Nf,input_node_next_val_full,var_node_next_val_full,check_node_next_val_full,1)
    else:
        system.re_init_S(S,Nf)
        system.zero_nets()
        
    system.set_channel_info(rec_data,ErrStd)
    #system.iterate(Itterations)
    for i in range(Itterations):
        system.iterate_advance(1,1)
    decoded_words = system.decode()

    for i in range(K):
        decoded_data = cd.get_word_from_codeword(decoded_words[i])
        errors +=  sum(abs(decoded_data - in_data[i]))
        errors_all +=  sum(abs(decoded_words[i] - code_words[i]))

    bits_count = bits_count+K*cd.k
    bits_count_full = bits_count_full+K*cd.n
    if (bits_count_full >= Repetions):
        done = True

    counter = counter+K*cd.n #+K*cd.k    
    if (counter>one_percent):
        counter=0
        curr_percent = curr_percent+1
        sys.stderr.write("%d " % (100.0*bits_count/Repetions))

    rep = rep+1


print
print bits_count,errors,(errors*1.0)/(bits_count)
print bits_count_full,errors_all,(errors_all*1.0)/(bits_count_full)
    
#Ber = (errors*1.0)/(Repetions*K*cd.k)
Ber = (errors_all*1.0)/(bits_count_full)

print
print '------------------------'
print time.time()-start_time
print '------------------------'

log_file = open("log.txt","w")
log_file.write("log = ")
log_file.write(str(system.log_text))
log_file.close()


==> python_graphs/simple_decoder_simulations/log_analyze.py <==
from pylab import *
import math

#f = open(r"log.txt","r")
#log = f.readline()
#log = eval(log)
execfile(r"log.txt")

figure()

data = filter(lambda x:x["net_type"]=="inputnode2varnodes",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = map(lambda x:x['value'],iter_data)
    subplot(subplot_x,subplot_y,i)
    hist(vals,bins=1000)
    vals = array(vals)
    small_prob = 1.0*sum(abs(vals)<10)/ (sum(abs(vals)<10)+sum(abs(vals)>10))
    title("I2V Iteration %d , small %f" % (i,small_prob))

figure()
data = filter(lambda x:x["net_type"]=="varnodes2inputnode",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = map(lambda x:x['value'],iter_data)
    subplot(subplot_x,subplot_y,i)
    hist(vals,bins=1000)
    vals = array(vals)
    small_prob = 1.0*sum(abs(vals)<10)/ (sum(abs(vals)<10)+sum(abs(vals)>10))
    title("V2I Iteration %d , small %f" % (i,small_prob))

#second_iter = filter(lambda x:x["iteration"]==9,log)
#vals = map(lambda x:x['value'],second_iter)
f#igure()
#hist(vals,bins=1000)

show()
    



==> python_graphs/simple_decoder_simulations/log_log_analyze.py <==
from pylab import *
import math

#f = open(r"log.txt","r")
#log = f.readline()
#log = eval(log)
execfile(r"log.txt")

figure()

data = filter(lambda x:x["net_type"]=="inputnode2varnodes",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = map(lambda x:x['value'],iter_data)
    subplot(subplot_x,subplot_y,i)
    hist(vals,bins=1000)
    title("I2V Iteration %d" % i)

figure()
data = filter(lambda x:x["net_type"]=="varnodes2inputnode",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = map(lambda x:x['value'],iter_data)
    subplot(subplot_x,subplot_y,i)
    hist(vals,bins=1000)
    title("V2I Iteration %d" % i)

#second_iter = filter(lambda x:x["iteration"]==9,log)
#vals = map(lambda x:x['value'],second_iter)
f#igure()
#hist(vals,bins=1000)

show()
    



==> python_graphs/simple_decoder_simulations/sd_log_anlyze_and_compare.py <==
from pylab import *
import math
import sys

execfile(r"log.txt")

figure()

data = filter(lambda x:x["net_type"]=="inputnode2varnodes",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
i2v = []
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = array(map(lambda x:x['value'],iter_data))
    i2v.append( 1.0*sum(vals==0)/len(vals))

figure()
data = filter(lambda x:x["net_type"]=="varnodes2inputnode",log)
max_iter = max(map(lambda x:x['iteration'],data))
print max_iter
subplot_x = math.ceil((max_iter)**0.5)
subplot_y = math.ceil(max_iter*1.0/subplot_x)
v2i = []
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["iteration"]==i,data)
    vals = map(lambda x:x['value'],iter_data)
    subplot(subplot_x,subplot_y,i)
    vals = array(vals)
    v2i.append( 1.0*sum(vals==0)/len(vals))

print i2v
print v2i



==> python_graphs/simple_decoder_simulations/simple_decoder_log_creator.py <==

#########################Copy from simulations##########################################
import math
import time
start_time = time.time()

import sim_utils
sim_utils = reload(sim_utils)
simutil   = sim_utils.sim_utils()

import sys
import os
import random
import math
import numpy
from numpy import numarray
from numpy.numarray import array
import general_func
import iterative3_code_general_func
import code_functions

general_func = reload(general_func)

iterative3_code_general_func = reload(iterative3_code_general_func)
code_functions = reload(code_functions)

params_str = sys.argv[1]
#params_str = "{'K':1,'Nf':'d:\\code_rm.py','Nc':10,'SNR':0,'Itterations':0,'Repetions':12}"
params    = eval(params_str)

##TotalChips  = params['Nf']*params['Nc'] # number of total chips
K           = params['K']               # number of users
Repetions   = params['Repetions']
Itterations = params['Itterations']
SNR         = params['SNR']*1.0
Nc          = params['Nc']
CodeFile    = params['Nf']
cd          = code_functions.code(CodeFile)
Nf          = cd.n
Remarks     = params['Remarks']
Rate        = cd.k*1.0/cd.n
SNR_BIT     = params['SNR_BIT']         # is 1 the snr ber information bit

A = [1]*K # amplitude of recieved user k
ber = 0

Pu = A[0]**2
if (SNR_BIT==1):
    Pu = (1.0/Rate)*Pu

N0_2 = 0.5*Pu/(10**(SNR/10.0))
ErrStd = N0_2**0.5 

#########################Copy from log analayze ##########################################
from pylab import *
import math
import sys

execfile(r"log.txt")

data = filter(lambda x:x["nt"]=="i2v",log)
max_iter = max(map(lambda x:x['it'],data))
print max_iter
i2v = []
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["it"]==i,data)
    vals = array(map(lambda x:x['vl'],iter_data))
    i2v.append( 1.0*sum(vals==0)/len(vals))

data = filter(lambda x:x["nt"]=="v2i",log)
max_iter = max(map(lambda x:x['it'],data))
print max_iter
v2i = []
for i in range(1,max_iter+1):
    iter_data = filter(lambda x:x["it"]==i,data)
    vals = map(lambda x:x['vl'],iter_data)
    vals = array(vals)
    v2i.append( 1.0*sum(vals==0)/len(vals))


#################################################################
i2v_calc = []

def factorial(n):
    if not n >= 0:
        raise ValueError("n must be >= 0")
    if math.floor(n) != n:
        raise ValueError("n must be exact integer")
    if n+1 == n:  # catch a value like 1e300
        raise OverflowError("n too large")
    result = 1
    factor = 2
    while factor <= n:
        result *= factor
        factor += 1
    return result

def choose_d_of_n(d,n):
    return 1.0*factorial(n)/(factorial(d)*factorial(n-d))

def calc_next_pe(pe,Pcol,K,Dv,Dc):
    sum = 0
    for d in range(K):
        sum += Pcol[d] * ((1-(pe**Dv))**d)
    i2v_calc.append(1-sum)
    temp_1 = (1-sum)*(pe**(Dv-1))
    temp_2 = (1-temp_1)**(Dc-1)
    return 1-temp_2

#Nc = 20 # number of chips

DvDc = [(eval(CodeFile[CodeFile.find("dv")+2]),eval(CodeFile[CodeFile.find("dc")+2:CodeFile.find("dc")+4]))]
print CodeFile[CodeFile.find("dc")+2:CodeFile.find("dc")+4]
print DvDc

print "Dv & Dc & Max Users(1) & Max Users(2) & Rate & Capacity \\\\ \\hline"
for dvdc in range(len(DvDc)):
    Dv = (DvDc[dvdc])[0]
    Dc = (DvDc[dvdc])[1]
                  
    max_users = Nc*Dc/Dv
    pe = 0
    pe = 1
    cnt = 1
    Pcol = map(lambda x: ((1.0/Nc)**x) * ((1-1.0/Nc)**(K-1-x)) * choose_d_of_n(x,K-1) , range(0,K))
    while (cnt<Itterations):
        pe_new = calc_next_pe(pe,Pcol,K,Dv,Dc)
        pe = pe_new
        #print pe
        cnt = cnt+1
        #pe.append ( calc_next_pe(pe[i],Pcol,K,Dv,Dc) )
        #print "%d users -> pe=%1.4f , after %d iterations" % (K,pe,cnt)

print i2v,i2v_calc
x_val = range(1,len(i2v)+1)

fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':20 ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)

plot(x_val,i2v,x_val,i2v_calc)
xlabel("Iteration number")
ylabel("Erasure probability")
legend(("simulation","calculation"))
savefig("compare.eps")
show()


==> python_graphs/simple_decoder_simulations/view_results.py <==
import os
import sys
import string
import sim_utils
from pylab import *

sim_utils = reload(sim_utils)
simutil = sim_utils.sim_utils(True)

# or (TestName.find('blinking_receiver')!=-1)
# (K=='1') and (Nc=='10') and (Itterations=='0') and (TestName.find('fg3_gh_iterative')!=-1)       and (TestName.find('fg3_gh_iterative')==-1)  
# (K=='10') and (Nc=='10') and (Itterations=='8') and (TestName.find('fg3_gh_iterative')!=-1)
filter_str = "(TestName.find('fg3_gh_simple_decoder_no_noise')!=-1)"
header = ''
filename_str = 'sd_results'

graphs_param = ['Remarks']
X_name = 'K'
Y_name = 'Ber'
styles = ['bo-','r^-','bx-','bs-',  \
          'go-','g^-','gx-','gs-','gD-',  \
          'ro-','r^-','rx-','rs-',   ]


def graph_name(graph,graphs_param):
    graph_nm =''
    for i in range(len(graphs_param)):
        graph_nm = graph_nm+graphs_param[i]+'='+graph[i]
        if (i<len(graphs_param)-1):
            graph_nm = graph_nm+','
    return graph_nm

full_result = {}
for test in simutil.test_list:
    test_result = simutil.load_result_file(test)
    full_result[test] = test_result

param_list = full_result[full_result.keys()[0]]['params']

result_list = {}
result_list['values'] = []
result_list['params'] = ['TestName']+param_list
for el in result_list['params']:
    exec("result_list['%s_loc'] = result_list['params'].index('%s')" % (el,el))

for test in full_result:
    test_result = full_result[test]
    for result in test_result['values']:
        new_line = ['']*len(result_list['params'])
        new_line[result_list['TestName_loc']] = test
        for param in test_result['params']:
            new_line[result_list[param+'_loc']] = result[test_result[param+'_loc']]
        result_list['values'].append(new_line)


filtered_list = []
for line in result_list['values']:
    for param in result_list['params']:
        exec(param+"=line[result_list['"+param+"_loc']]")
    if eval(filter_str):
        filtered_list.append(line)


graphs = []
for line in filtered_list:
    graph_nm = ['']*len(graphs_param)
    for i in range(len(graphs_param)):
        graph_nm[i] = line[result_list[graphs_param[i]+'_loc']]
    if (graphs.count(graph_nm)==0):
        graphs.append(graph_nm)

def compare(x,y):
    for i in range(len(x)):
        try:
            if (eval(x[i])<eval(y[i])):
                return -1
            if (eval(x[i])>eval(y[i])):
                return 1
        except:
            if (x[i]<y[i]):
                return -1
            if (x[i]>y[i]):
                return 1
    return 0

graphs.sort(compare)

MAX_MAX_X = -100000.0
MIN_MIN_X = 100000.0
MAX_MAX_Y = -100000.0
MIN_MIN_Y = 100000.0

cnt = 0
for graph in graphs:
    graph_filter = ""
    for i in range(len(graphs_param)):
        graph_filter = graph_filter + "("+graphs_param[i]+"=='"+graph[i]+"')"
        if (i<len(graphs_param)-1):
            graph_filter = graph_filter + " and "
    graph_filtered_list = []
    for line in filtered_list:
        for param in result_list['params']:
            exec(param+"=line[result_list['"+param+"_loc']]")
        if eval(graph_filter):
            graph_filtered_list.append(line)
    X_values = []
    Y_values = []
    for line in graph_filtered_list:
        X_values.append(eval(line[result_list[X_name+'_loc']]))
        Y_values.append(eval(line[result_list[Y_name+'_loc']]))

    # sorting
    for i in range(len(X_values)):
        for j in range(i+1,len(X_values)):
            if (X_values[j]<X_values[i]):
                temp = X_values[i]
                X_values[i] = X_values[j]
                X_values[j] = temp
                
                temp = Y_values[i]
                Y_values[i] = Y_values[j]
                Y_values[j] = temp

    MAX_MAX_X = max(X_values+[MAX_MAX_X])
    MAX_MAX_Y = max(Y_values+[MAX_MAX_Y])
    MIN_MIN_X = min(X_values+[MIN_MIN_X])
    MIN_MIN_Y = min(filter(lambda y:y>0,Y_values)+[MIN_MIN_Y])
    exec('X_values_'+str(cnt)+' = X_values')
    exec('Y_values_'+str(cnt)+' = Y_values')

    cnt = cnt+1


fout = open(r'c:\temp\result.csv',"w")
fout.write(filter_str+"\n\r\n\r")
fout.close()

#styles = ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']
#styles += ['bo-','g^-','rv-','c<-','m>-','ys-','k+-','bx-','gx-','rD-','cd-','m1-','y2-','k3-','b4-','gh-','rH-','cp-','m|-','y_-']

semilog_line = 'semilogy('
legend_line = 'legend(('
for i in range(len(graphs)):
    semilog_line = semilog_line + 'X_values_'+str(i)+',Y_values_'+str(i)+",'"+styles[i]+"'"
    legend_line = legend_line + "'"+graph_name(graphs[i],graphs_param)+"'"
    if (i<len(graphs)-1):
        semilog_line = semilog_line +','
        legend_line = legend_line +','

if (len(sys.argv)>1):
    execfile(sys.argv[1])
    
semilog_line = semilog_line + ')'
legend_line = legend_line + '))'


fig_width_pt = 1000.0  # Get this from LaTeX using \showthe\columnwidth

inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]

params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 20,'ytick.labelsize': 20,\
          'legend.fontsize':16 ,'legend.markerscale':0.8, 'legend.numpoints':3, 'legend.handlelen':0.05,\
          'lines.markersize':8,'lines.linewidth': 1.1,'legend.loc': 'best', \
          'text.usetex': True,'figure.figsize': fig_size}
rcParams.update(params)
print rcParams

#params = {'backend': 'ps','axes.labelsize': 22,'text.fontsize': 14,'xtick.labelsize': 14,'ytick.labelsize': 14,\
#          'legend.fontsize':'14' ,'legend.markerscale':1, 'legend.numpoints':3, 'legend.handlelen':0.03,\
#          'text.usetex': True,'figure.figsize': fig_size}
#rcParams.update(params)

Y_values_0 = map(lambda x: x + (x==0)*MIN_MIN_Y*0.1, Y_values_0)
Y_values_1 = map(lambda x: x + (x==0)*MIN_MIN_Y*0.1, Y_values_1)

exec('fig =' + semilog_line)
legend_line = legend_line.replace('Remarks=dv=3_dc=6','dv=3 dc=6 ')
legend_line = legend_line.replace('Remarks=dv=5_dc=10','dv=5 dc=10 ')
exec(legend_line)
#title(header)
xlabel(X_name)
ylabel(Y_name)
axis((MIN_MIN_X*0.8,MAX_MAX_X*1.3,MIN_MIN_Y*0.8,MAX_MAX_Y*2))
savefig(filename_str+".eps")
show()

